A Transactional Perspective on Execute-order-validate Blockchains

Smart contracts have enabled blockchain systems to evolve from simple cryptocurrency platforms, such as Bitcoin, to general transactional systems, such as Ethereum. Catering for emerging business requirements, a new architecture called execute-order-validate has been proposed in Hyperledger Fabric to support parallel transactions and improve the blockchain's throughput. However, this new architecture might render many invalid transactions when serializing them. This problem is further exaggerated as the block formation rate is inherently limited due to other factors beside data processing, such as cryptography and consensus. In this work, we propose a novel method to enhance the execute-order-validate architecture, by reducing invalid transactions to improve the throughput of blockchains. Our method is inspired by state-of-the-art optimistic concurrency control techniques in modern database systems. In contrast to existing blockchains that adopt database's preventive approaches which might abort serializable transactions, our method is theoretically more fine-grained. Specifically, unserializable transactions are aborted before ordering and the remaining transactions are guaranteed to be serializable. For evaluation, we implement our method in two blockchains respectively, FabricSharp on top of Hyperledger Fabric, and FastFabricSharp on top of FastFabric. We compare the performance of FabricSharp with vanilla Fabric and three related systems, two of which are respectively implemented with one standard and one state-of-the-art concurrency control techniques from databases. The results demonstrate that FabricSharp achieves 25% higher throughput compared to the other systems in nearly all experimental scenarios. Moreover, the FastFabricSharp's improvement over FastFabric is up to 66%.

==> chart/example_script/common.py <==
import os

kMarkerSize=14
kLineWidth=1
kLineStyle="-"
kCockDbColor, kTiDBColor, kFabricColor, kQuorumColor, kEtcdColor, kTikvColor = "r", "orange", 'g', 'skyblue', 'coral', 'brown'
kCockDbMarker, kTiDBMarker, kFabricMarker, kQuorumMarker, kEtcdMarker, kTikvMarker = "o", "X", 'v', 's', 'x', 'p'
kCockDBLabel, kTiDBLabel, kFabricLabel, kQuorumLabel, kEtcdLabel, kTikvLabel = "CrDB", "TiDB", "Fabric", "Quorum", "Etcd", "TiKV"
base_colors = {kCockDBLabel: kCockDbColor, kTiDBLabel: kTiDBColor, kFabricLabel: kFabricColor, kQuorumLabel:kQuorumColor, kEtcdLabel: kEtcdColor, kTikvLabel: kTikvColor}
base_hatches = {kCockDBLabel: "xxx", kTiDBLabel: "xxx", kFabricLabel: "ooo", kQuorumLabel: "ooo", kEtcdLabel: "///", kTikvLabel: "///"}




# kCockDBLabel, kTiDBLabel, kFabricLabel, kQuorumLabel, kEtcd = "C-DB", "T-DB", "F-BC", "Q-BC", "E-DB"
# kCockDBLabel, kTiDBLabel, kFabricLabel, kQuorumLabel, kEtcd = "C", "T", "F", "Q", "E"

CockDB_FMT=kCockDbColor+kCockDbMarker
CockDB_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kCockDbColor, "color":kCockDbColor, "label": kCockDBLabel}

TiDB_FMT=kTiDBMarker
TiDB_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kTiDBColor, "color":kTiDBColor, "label": kTiDBLabel}

FAB_FMT=kFabricMarker
FAB_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kFabricColor, "color":kFabricColor, "label": kFabricLabel}

QUO_FMT=kQuorumMarker
QUO_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kQuorumColor, "color":kQuorumColor, "label": kQuorumLabel}

ETCD_FMT=kEtcdMarker
ETCD_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kEtcdColor, "color":kEtcdColor, "label": kEtcdLabel}

FMT={kCockDBLabel: CockDB_FMT, kTiDBLabel: TiDB_FMT, kFabricLabel: FAB_FMT, kQuorumLabel: QUO_FMT, kEtcdLabel: ETCD_LINE_OPTS}

LINE_OPTS={kCockDBLabel: CockDB_LINE_OPTS, kTiDBLabel: TiDB_LINE_OPTS, kFabricLabel: FAB_LINE_OPTS, 
           kQuorumLabel: QUO_LINE_OPTS, kEtcdLabel: ETCD_LINE_OPTS}


# DB_BAR_OPTS = {"label": kCockDBLabel, "color": kDbColor, "hatch": "+++", "edgecolor": 'y'}
# TiDB_BAR_OPTS = {"label": kTiDBLabel, "color": kTiDBColor, "hatch": "***", "edgecolor":'y'}
# FAB_BAR_OPTS = {"label": kFabricLabel, "color": kFabricColor, "hatch": "///", "edgecolor":'y'}
# QUORUM_BAR_OPTS = {"label": kQuorumLabel, "color": kQuorumColor, "hatch": "xxx", "edgecolor":'y',}




# TXN_BUFFER_OPTS = {"label": "txn buffer", "color": "grey", "hatch": "xxx", "edgecolor": 'y'}
# PROPOSAL_OPTS = {"label": "proposal", "color": "g", "hatch": "///", "edgecolor": 'y'}
# CONSENSUS_OPTS = {"label": "consensus", "color": "c", "hatch": "ooo", "edgecolor": 'y'}
# VALIDATION_OPTS = {"label": "blk validation", "color": "orange", "edgecolor": 'y'}


# BLK_BUFFER_OPTS = {"label": "blk buffer", "color": "r", "hatch": "xxx", "edgecolor": 'y'}
# BLK_VERIFICATION_OPTS = {"label": "blk verification", "color": "g", "hatch": "///", "edgecolor": 'y'}
# TXN_VERIFICATION_OPTS = {"label": "txn verification", "color": "c", "hatch": "ooo", "edgecolor": 'y'}
# STATE_PERSISTANCE_OPTS = {"label": "state persistence", "color": "orange", "hatch": "+++", "edgecolor": 'y'}
# BLK_PERSISTANCE_OPTS = {"label": "blk persistence", "color": "m"}

# PRE_OPTS = {"label": "pre-execution", "color": "r", "hatch": "xxx", "edgecolor": 'y'}
# EXECUTION_OPTS = {"label": "execution", "color": "orange", "hatch": "///", "edgecolor": 'y'}
# POST_OPTS = {"label": "post-execution", "color": "c", "edgecolor": 'y'}



def sum_list(a,b):
    c = []
    for i, v in enumerate(a):
        c.append(a[i] + b[i])
    return c


def idx(l, v):
    for i, vv in enumerate(l):
        if v < vv:
            return i
    return len(l)


def bar_offset(bar_count, bar_idx, gap=1, width=0, hole_width=0):
    if hole_width == 0:
        if width != 0:
            rest = gap - bar_count * width
            num_hole = bar_count + 1
            hole_width = float(rest) / num_hole
        else:
            num_hole = bar_count * 2 + bar_count + 1
            hole_width = float(gap) / num_hole
            width = 2 * hole_width

    unit_length = width + hole_width
    if bar_count % 2 == 0:
        half = bar_count / 2
        # if bar_idx < half:
        #     unit =  0.5 - (half - bar_idx)
        # else:
        unit = 0.5 + (bar_idx - half)
        # print unit
        return unit * unit_length
    else:
        center = (bar_count - 1) / 2
        return (bar_idx - center) * unit_length



import matplotlib as mpl
mpl.rcParams['legend.fontsize'] = 24
mpl.rcParams['axes.titlesize'] = 30
mpl.rcParams['axes.titleweight'] = "bold"
mpl.rcParams['axes.labelsize']=24
mpl.rcParams['font.size'] = 14


==> chart/example_script/line-chart.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

latency = {kFabricLabel: [807,809,877,925], 
           kQuorumLabel: [103,105,166,741], 
           kCockDBLabel: [32,32,34,37],
           kTiDBLabel: [100,114,113,124],
           kEtcdLabel: [12,13,30,43]}

# labels = [kFabricLabel, kQuorumLabel, kCockDBLabel, kTiDBLabel, kEtcdLabel]
xlabels = [10, 100, 1000, 5000]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
#     print path
    f, (latency_ax) = plt.subplots()
    # f.set_size_inches(, 4)
    xticks = range(len(xlabels))

    latency_ax.plot(xticks, latency[kFabricLabel], FAB_FMT, **FAB_LINE_OPTS)
    latency_ax.plot(xticks, latency[kQuorumLabel], QUO_FMT, **QUO_LINE_OPTS)
    latency_ax.plot(xticks, latency[kCockDBLabel], CockDB_FMT, **CockDB_LINE_OPTS)
    latency_ax.plot(xticks, latency[kTiDBLabel], TiDB_FMT, **TiDB_LINE_OPTS)
    latency_ax.plot(xticks, latency[kEtcdLabel], ETCD_FMT, **ETCD_LINE_OPTS)

    latency_ax.set_title("Latency")
    latency_ax.set(xlabel="Record size (byte)", ylabel='ms')
    latency_ax.set_xticks(xticks)
    latency_ax.set_xticklabels(xlabels, fontsize=18)
    latency_ax.set_ylim([0, 1600])
    # latency_ax.set_yscale("log")

    latency_handles, latency_labels = latency_ax.get_legend_handles_labels()
    f.legend(latency_handles, latency_labels, fontsize=15,
             loc='upper center', ncol=3, bbox_to_anchor=(0.55, 0.83))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/example_script/multiseries-bar-chart.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

# abort = {
#            kFabricLabel: [0.14,0.1612,0.1807,0.18475,0.2935,0.4565], 
#            kTiDBLabel: [0,0.02,0.021,0.0217,0.025,0.16],
#            }

abort = {
           kFabricLabel: [0.008,0.04,0.136,0.157,0.173,0.269], 
           kTiDBLabel: [0.004,0.02,0.09,0.18,0.29,0.4],
           }

abort[kFabricLabel] = [value * 100.0 for value in abort[kFabricLabel]]
abort[kTiDBLabel] = [value * 100.0 for value in abort[kTiDBLabel]]

# labels = [kFabricLabel, kQuorumLabel, kCockDBLabel, kTiDBLabel, kEtcdLabel]
xlabels = [1, 2,4,6,8,10]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
#     print path
    f, (abort_ax) = plt.subplots()
    # f.set_size_inches(, 4)
    xticks = range(len(xlabels))
    width = 0.4
    fabric_xticks = sum_list(xticks, [-0.2] * len(xlabels))
    abort_ax.bar(fabric_xticks, abort[kFabricLabel], width=0.4, color=base_colors[kFabricLabel], 
                 edgecolor='black', hatch=base_hatches[kFabricLabel], label=kFabricLabel)

    tidb_xticks = sum_list(xticks, [0.2] * len(xlabels))
    abort_ax.bar(tidb_xticks, abort[kTiDBLabel], width=0.4, color=base_colors[kTiDBLabel], 
                 edgecolor='black', hatch=base_hatches[kTiDBLabel], label=kTiDBLabel)

    abort_ax.set_title("Abortion Rate")
    abort_ax.set(xlabel=r'# op per txn', ylabel='percent (%)')
    abort_ax.set_xticks(xticks)
    abort_ax.set_xticklabels(xlabels, fontsize=18)
    abort_ax.set_ylim([0, 50])
    # abort_ax.set_yscale("log")

    abort_handles, abort_labels = abort_ax.get_legend_handles_labels()
    print len(abort_handles)
    f.legend(abort_handles, abort_labels, 
             loc='upper left',  ncol=1, bbox_to_anchor=(0.15, 0.84))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/example_script/multiseries-stackedbar-chart.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

mpl.rcParams['legend.fontsize'] = 12

fabric_proposal = [6, 6, 7, 11]
fabric_order = [494, 495, 493, 489]
fabric_validation = [192, 200, 204, 239]

quorum_proposal = [1,2,5,32]
quorum_order = [35,36,65,507]
quorum_validation = [1,2,7,39]

proposal_color="red"
order_color="lightblue"
validation_color="green"

fabric_hatch="xxx"
quorum_hatch="ooo"

kProposalLabel = "proposal"
kOrderLabel = "consensus"
kValidationLabel = "validation"

xlabels = [10, 100, 1000, 5000]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
#     print path
    f, (latency_ax) = plt.subplots()
    # f.set_size_inches(, 4)
    xticks = range(len(xlabels))
    width = 0.4
    fabric_xticks = sum_list(xticks, [-0.2] * len(xlabels))

    bottom = [0] * len(xticks)
    latency_ax.bar(fabric_xticks, fabric_proposal, width=0.4, color=proposal_color, edgecolor='black',
                   hatch=fabric_hatch, label=kFabricLabel + "-" + kProposalLabel)

    bottom = sum_list(bottom, fabric_proposal)
    latency_ax.bar(fabric_xticks, fabric_order, width=0.4, color=order_color, edgecolor='black',
                   hatch=fabric_hatch, label=kFabricLabel + "-" + kOrderLabel, bottom=bottom)

    bottom = sum_list(bottom, fabric_order)
    latency_ax.bar(fabric_xticks, fabric_validation, width=0.4, color=validation_color, edgecolor='black',
                   hatch=fabric_hatch, label=kFabricLabel + "-" + kValidationLabel, bottom=bottom)


    quorum_xticks = sum_list(xticks, [0.2] * len(xlabels))

    bottom = [0] * len(xticks)
    latency_ax.bar(quorum_xticks, quorum_proposal, width=0.4, color=proposal_color, edgecolor='black',
                   hatch=quorum_hatch, label=kQuorumLabel + "-" + kProposalLabel)

    bottom = sum_list(bottom, quorum_proposal)
    latency_ax.bar(quorum_xticks, quorum_order, width=0.4, color=order_color, edgecolor='black',
                   hatch=quorum_hatch, label=kQuorumLabel + "-" + kOrderLabel, bottom=bottom)

    bottom = sum_list(bottom, quorum_order)
    latency_ax.bar(quorum_xticks, quorum_validation, width=0.4, color=validation_color, edgecolor='black',
                   hatch=quorum_hatch, label=kQuorumLabel + "-" + kValidationLabel, bottom=bottom)
    # The following bars are fake to generate the customized legend. 
    fakeFabric = latency_ax.bar(0, 0,label="Fabric", color="white", edgecolor="black", hatch=fabric_hatch)
    fakeQuorum = latency_ax.bar(0, 0,label="Quorum", color="white", edgecolor="black", hatch=quorum_hatch)
    fakeProposal = latency_ax.bar(0, 0,label="Proposal", color=proposal_color, edgecolor="black")
    fakeConsensus = latency_ax.bar(0, 0,label="Consensus", color=order_color, edgecolor="black")
    fakeCommit = latency_ax.bar(0, 0,label="Commit", color=validation_color, edgecolor="black")

    # latency_ax.bar(fabric_xticks, fabric_state, width=0.4, color=base_colors[kFabricLabel], 
    #              edgecolor='black', hatch=base_hatches[kFabricLabel], label=kFabricLabel+"-state")

    # latency_ax.bar(fabric_xticks, fabric_blk, width=0.4, color='lightblue', 
    # edgecolor='black', hatch=base_hatches[kFabricLabel], label=kFabricLabel+"-block",
    # bottom=fabric_state)

    latency_ax.set_title("Latency Breakdown")
    latency_ax.set(xlabel="Record size (byte)", ylabel='ms')
    latency_ax.set_xticks(xticks)
    latency_ax.set_xticklabels(xlabels, fontsize=18)
    latency_ax.set_ylim([0, 1500])
    # latency_ax.set_yscale("log")

    latency_handles, latency_labels = latency_ax.get_legend_handles_labels()
    f.legend([fakeProposal, fakeConsensus, fakeCommit,fakeFabric, fakeQuorum], [ "Proposal", "Consensus", "Commit","Fabric", "Quorum"], fontsize=19, ncol=2, loc='upper center', bbox_to_anchor=(0.55, 0.86))
    # f.legend(latency_handles, latency_labels, fontsize=14,
            #  loc='upper left',  ncol=2, bbox_to_anchor=(0.182, 0.86))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/example_script/twin-chart.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

thruput = {kFabricLabel: 405, kQuorumLabel: 675, kCockDBLabel: 683, kTiDBLabel: 7393}
delay = {kFabricLabel: 794, kQuorumLabel: 691, kCockDBLabel: 376, kTiDBLabel: 320}

labels = [kFabricLabel, kQuorumLabel, kCockDBLabel, kTiDBLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
     
    base=1.0
    
#     print path
    f, (thruput_ax, delay_ax) = plt.subplots(1, 2)
    f.set_size_inches(10, 5)
    xticks = range(len(labels))
    colors = [base_colors[label] for label in labels]
    hatches = [base_hatches[label] for label in labels]
    width = 1

    data = [thruput[label] / base for label in labels]
    for xtick in range(len(xticks)):
        thruput_ax.bar(xtick, data[xtick], color=colors[xtick], edgecolor='black', hatch=hatches[xtick])
        thruput_ax.text(xtick, data[xtick], str(int(data[xtick])), ha="center", va="bottom")
    thruput_ax.set_title("Throughput")
    thruput_ax.set(ylabel='tps')
    thruput_ax.set_xticks(xticks)
    thruput_ax.set_xticklabels(labels, fontsize=17)
    thruput_ax.set_ylim([0, 9000])

    data = [delay[label]  for label in labels]
    for xtick in range(len(xticks)):
        delay_ax.bar(xtick, data[xtick], color=colors[xtick], edgecolor='black', hatch=hatches[xtick])
    delay_ax.set_title("Latency")
    delay_ax.set(ylabel='ms')
    delay_ax.set_xticks(xticks)
    delay_ax.set_xticklabels(labels, fontsize=17)
    delay_ax.set_ylim([0, 1000])

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/blk_size_latency.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel,kFoccStandardLabel, kFoccLatestLabel, kFsharpLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "blk_size_latency")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    base_xticks = range(len(x_axis))
    width = 0.18 # a total of 5 series
    offsets = [-0.36, -0.18, 0, 0.18, 0.36]
    for i, label in enumerate(series_labels):
        num_point = len(x_axis)
        xticks = sum_list(base_xticks, [offsets[i]] * num_point)
        axis.bar(xticks, series[label],width=width, label=label,  **bar_format(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.yaxis.set_label_coords(-0.02, 0.95)
    axis.set_title("Latency")

    axis.set_xlabel("# of txns per block")
    axis.set_xticks(base_xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(0, 6, 1))

    axis.set_ylim([0, 7.350])
    axis.set_ylabel("sec")
    # latency_ax.set_yscale("log")

    handles, labels = axis.get_legend_handles_labels()
    newIdx = [0, 1, 4, 2, 3]

    f.legend([handles[i] for i in newIdx], [labels[i] for i in newIdx],
             loc='upper center', ncol=2, bbox_to_anchor=(0.54, 0.88)
             ,handletextpad=0.2)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/blk_size_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "blk_size_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel("# of txns per block")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([000, 820])
    axis.set_ylabel("tps")
    # latency_ax.set_yscale("log")
    axis.yaxis.set_label_coords(-0.02, 0.95)

    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.88))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/client_delay_statistics.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "client_delay_statistics")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))

    # Reuse Fsharp bar format
    axis.bar(xticks, series["# of hop"], width=0.8, label="# of hops (left axis)",  **bar_format(kFppLabel))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title(kFsharpLabel + " Statistics")

    axis.set_xlabel("Client delay (ms)")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(0, 71, 10))

    axis.set_ylim([000, 110])
    # axis.set_ylabel("tps")
    # axis.yaxis.set_label_coords(-0.02, 0.95)
    # latency_ax.set_yscale("log")

    axis2 = axis.twinx()
    axis2.plot(xticks, series["Txn blk span"], Original_FMT, label="Txn blk span (right axis)",  **line_fmt(kOriginalLabel))
    axis2.set_ylim([0, 10])

    handles1, labels1 = axis.get_legend_handles_labels()
    handles2, labels2 = axis2.get_legend_handles_labels()
    f.legend(handles1 + handles2, labels1 + labels2,
             loc='upper center', ncol=1, bbox_to_anchor=(0.50, 0.88), 
             columnspacing=1, handletextpad=1,labelspacing=1)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/client_delay_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "client_delay_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel("Client delay (ms)")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([000, 820])
    axis.set_ylabel("tps")
    axis.yaxis.set_label_coords(-0.02, 0.95)
    # latency_ax.set_yscale("log")

    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.88))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/common.py <==
import os

kOriginalLabel, kFppLabel, kFoccStandardLabel, kFoccLatestLabel, kFsharpLabel = "Fabric", "Fabric++", "Focc-s", "Focc-l", "Fabric#"

kMarkerSize=14
kLineWidth=1
kLineStyle="-"
kOriginalColor, kFppColor, kFoccStandardColor, kFoccLatestColor, kFsharpColor = "r", "orange", 'g', 'skyblue', 'purple'
kOriginalMarker, kFppMarker, kFoccStandardMarker, kFoccLatestMarker, kFsharpMarker = "D", "X", 'v', 's', 'o'

base_colors = {kOriginalLabel: kOriginalColor, kFppLabel: kFppColor, kFoccStandardLabel: kFoccStandardColor, kFoccLatestLabel:kFoccLatestColor, kFsharpLabel: kFsharpColor}

# base_hatches = {kOriginalLabel: "xxx", kFppLabel: "xxx", kFoccStandardLabel: "ooo", kFoccLatestLabel: "ooo", kFsharpLabel: "///"}
base_hatches = {kOriginalLabel: "", kFppLabel: "", kFoccStandardLabel: "", kFoccLatestLabel: "", kFsharpLabel: ""}

kMarkerEdgeWidth=1
kMarkerEdgeColor='black'

Original_FMT=kOriginalColor+kOriginalMarker
Original_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kOriginalColor, "color":kOriginalColor, "markeredgewidth": kMarkerEdgeWidth,  "markeredgecolor":kMarkerEdgeColor}

Fpp_FMT=kFppMarker
Fpp_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kFppColor, "color":kFppColor, "markeredgewidth": kMarkerEdgeWidth,  "markeredgecolor":kMarkerEdgeColor}

FoccStandard_FMT=kFoccStandardMarker
FoccStandard_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kFoccStandardColor, "color":kFoccStandardColor,"markeredgewidth": kMarkerEdgeWidth,  "markeredgecolor":kMarkerEdgeColor}

FoccLatest_FMT=kFoccLatestMarker
FoccLatest_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kFoccLatestColor, "color":kFoccLatestColor,"markeredgewidth": kMarkerEdgeWidth,  "markeredgecolor":kMarkerEdgeColor}

Fsharp_FMT=kFsharpMarker
Fsharp_LINE_OPTS={"linestyle": kLineStyle, "linewidth":kLineWidth, "markersize":kMarkerSize, 'markerfacecolor':kFsharpColor, "color":kFsharpColor,"markeredgewidth": kMarkerEdgeWidth,  "markeredgecolor":kMarkerEdgeColor}

FMT={kOriginalLabel: Original_FMT, kFppLabel: Fpp_FMT, kFoccStandardLabel: FoccStandard_FMT, kFoccLatestLabel: FoccLatest_FMT, kFsharpLabel: Fsharp_FMT,}

LINE_OPTS={kOriginalLabel: Original_LINE_OPTS, kFppLabel: Fpp_LINE_OPTS, kFoccStandardLabel: FoccStandard_LINE_OPTS, 
           kFoccLatestLabel: FoccLatest_LINE_OPTS, kFsharpLabel: Fsharp_LINE_OPTS}


def fmt(label):
    return FMT[label]


def line_fmt(label):
    return LINE_OPTS[label]


def bar_format(label):
    return {"color":base_colors[label], 
            "edgecolor":'black', 
            "hatch":base_hatches[label], 
            }

def sum_list(a,b):
    c = []
    for i, v in enumerate(a):
        c.append(a[i] + b[i])
    return c


def idx(l, v):
    for i, vv in enumerate(l):
        if v < vv:
            return i
    return len(l)


def bar_offset(bar_count, bar_idx, gap=1, width=0, hole_width=0):
    if hole_width == 0:
        if width != 0:
            rest = gap - bar_count * width
            num_hole = bar_count + 1
            hole_width = float(rest) / num_hole
        else:
            num_hole = bar_count * 2 + bar_count + 1
            hole_width = float(gap) / num_hole
            width = 2 * hole_width

    unit_length = width + hole_width
    if bar_count % 2 == 0:
        half = bar_count / 2
        # if bar_idx < half:
        #     unit =  0.5 - (half - bar_idx)
        # else:
        unit = 0.5 + (bar_idx - half)
        # print unit
        return unit * unit_length
    else:
        center = (bar_count - 1) / 2
        return (bar_idx - center) * unit_length

# A Handy method parse the first column as x axis, the remaining columns as series \t delimited
# The first row denotes for series name

def parse(statPath, is_numeric_x=False):
    series = {}
    x_axis = []
    f = open(statPath,'r')
    lines = f.readlines()
    series_names = []
    lines[0] = lines[0].strip()
    for i, series_name in enumerate(lines[0].split("\t")):
        if i == 0:
            continue # Ignore the first column
        series_name = series_name.strip()
        series_names.append(series_name)
        series[series_name] = []
    
    for line in lines[1:]:
        line = line.strip()
        splits = line.split("\t")
        if is_numeric_x:
            x_axis.append(float(splits[0]))
        else:
            x_axis.append(splits[0].strip())

        for i, series_name in enumerate(series_names):
            series[series_name].append(float(splits[i+1]))

    return x_axis, series_names, series

import matplotlib as mpl
mpl.rcParams['legend.fontsize'] = 19
mpl.rcParams["legend.labelspacing"] = 0
mpl.rcParams["legend.columnspacing"] = 0.4
mpl.rcParams["legend.handletextpad"] = 0

mpl.rcParams['axes.titlesize'] = 30
mpl.rcParams['axes.titleweight'] = "bold"
mpl.rcParams['axes.labelsize']=24
mpl.rcParams['font.size'] = 14

if  __name__ == "__main__":
    # print bar_format(kFoccLatestLabel)
    a, b, c = parse("data/hot_ratio_thruput")
    print a
    print b
    print c
    

==> chart/script/fastfabric_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl


def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "fastfabric_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(7.5, 4)


    offsets = [-0.2, 0.2]
    num_bar_series = 2
    width = 0.4
    base_xticks = range(len(x_axis))

    #####################################################
    # Fastfabric
    offset = offsets[0]
    fastfabric_color = "white"
    fastfabric_data = series["FastFabric"]
    fastfabric_hatch="xxx"
    num_point = len(fastfabric_data)

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fastfabric_data, width=width, color=fastfabric_color, edgecolor='black', align="center", hatch=fastfabric_hatch)

    #####################################################
    # FastfabricX
    bottom = [0] * num_point
    offset = offsets[1]
    fastfabricX_other_color = "blue"
    fastfabricX_other_data = series["FastFabric#-others"]

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fastfabricX_other_data, width=width, color=fastfabricX_other_color, edgecolor='black', align="center", bottom=bottom)

    bottom = sum_list(bottom, fastfabricX_other_data)
    fastfabricX_antirw_color = "green"
    fastfabricX_antirw_data = series["FastFabric#-antirw"]
    num_point = len(fastfabricX_antirw_data)

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fastfabricX_antirw_data, width=width, color=fastfabricX_antirw_color, edgecolor='black', align="center", bottom=bottom)

    axis.tick_params(axis='both', which='major', labelsize=16)

    axis.set_title("Effective Throughput", fontsize=22)

    axis.set_xlabel(r'Zipfian coefficient $\theta$ (Mixed Workload)', fontsize=16)
    axis.xaxis.set_label_coords(0.60, -0.17)
    axis.set_xticks(base_xticks)

    axis.axvline(x=0.5, ymin=0, ymax=1, color="black", linestyle="--")

    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    x_axis[0] = "Create\nAccount"
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(000, 3001, 1000))
    axis.set_yticklabels(range(0, 3001, 1000))

    axis.set_ylim([000, 5000])
    axis.set_ylabel("tps", fontsize=18)
    # latency_ax.set_yscale("log")
    axis.yaxis.set_label_coords(-0.01,1.0)

    legend_labels = [ "FastFabric", "", "FastFabric#-others", "FastFabric#-antiRW",]

    legends = []
    legends.append(axis.bar(0, 0, hatch=fastfabric_hatch, color=fastfabric_color, edgecolor="black"))
    legends.append(axis.bar(0, 0, color="white", edgecolor="white"))
    legends.append(axis.bar(0, 0, color=fastfabricX_other_color, edgecolor="black"))
    legends.append(axis.bar(0, 0, color=fastfabricX_antirw_color, edgecolor="black"))

    f.legend(legends, legend_labels, ncol=2, loc='upper center', bbox_to_anchor=(0.52, 0.80),handletextpad=0.5, fontsize=18)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/intro_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl


def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "intro_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(7.5, 4)

    xticks = range(len(x_axis))
    committed_series = series["Committed"]
    bottom = [0] * len(committed_series)
    axis.bar(xticks, committed_series, width=0.7, color="blue", edgecolor='black',
              label="Effective", bottom=bottom)

    bottom = sum_list(bottom, committed_series)
    axis.bar(xticks, series["Aborted"], width=0.7, color="red", edgecolor='black',
              label="Aborted", bottom=bottom)

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel(r'Zipfian coefficient $\theta$')
    axis.set_xticks(xticks)
    axis.set_xticklabels(x_axis)

    axis.axvline(x=0.5, ymin=0, ymax=1, color="black", linestyle="--")

    axis.set_yticks(range(000, 701, 100))

    axis.set_ylim([000, 1120])
    axis.set_ylabel("tps")
    # latency_ax.set_yscale("log")
    axis.yaxis.set_label_coords(-0.01,0.9)


    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.52, 0.82), 
             columnspacing=1, handletextpad=1, fontsize=24)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/read_hot_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "read_hot_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel("Read hot ratio (%)")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([0, 850])
    axis.set_ylabel("tps")
    axis.yaxis.set_label_coords(-0.02, 0.95)
    # latency_ax.set_yscale("log")

    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.88))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/read_hot_txn_delay.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl


def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    focc_path = os.path.join(curDir, "data", "read_hot_txn_delay", "focc_standard")
    x_axis, series_names, focc_series = parse(focc_path)

    fpp_path = os.path.join(curDir, "data", "read_hot_txn_delay", "fpp")
    _, _, fpp_series = parse(fpp_path)

    fsharp_path = os.path.join(curDir, "data", "read_hot_txn_delay", "fsharp")
    _, _, fsharp_series = parse(fsharp_path)


    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)

    base_xticks = range(len(x_axis))

    offsets = [-0.25, 0, 0.25]
    num_bar_series = 3
    width = 0.25

########################################
# focc-standard
    offset = offsets[0]
    focc_data = focc_series["Focc-s"]
    focc_hatch = "xxx"
    num_point = len(focc_data)
    bottom = [0] * num_point

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, focc_data, width=width, color="white", edgecolor='black',
                hatch=focc_hatch, align="center")


########################################
# fpp
    offset = offsets[1]
    fpp_data = fpp_series["Fabric++"]
    fpp_hatch = "///"
    num_point = len(fpp_data)
    bottom = [0] * num_point

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fpp_data, width=width, color="white", edgecolor='black',
                hatch=fpp_hatch, align="center")

########################################
# fsharp
    offset = offsets[2]
    bottom = [0] * num_point

    dep_resolution_series = fsharp_series["Dep Resolution"]
    dep_resolution_color = "r"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, dep_resolution_series, width=width, color=dep_resolution_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, dep_resolution_series)

    accessibility_series = fsharp_series["Test Accessbility"]
    accessibility_color = "g"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, accessibility_series, width=width, color=accessibility_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, accessibility_series)
             
    index_record_series = fsharp_series["Update Pending"]
    index_record_color = "skyblue"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, index_record_series, width=width, color=index_record_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, index_record_series)

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Txn Process Latency")

    axis.set_xlabel("Read hot ratio (%)")
    axis.set_xticks(base_xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)

    axis.set_yticks(range(0, 1001, 200))
    axis.set_ylim([1, 1500])
    axis.set_ylabel("us")
    # axis.set_yscale("log")
    axis.yaxis.set_label_coords(-0.02,0.97)

# Fake series for legends
    legend_labels = ["Identify conflict", "Update graph", "Index record", 
                      kFoccStandardLabel, kFppLabel, kFsharpLabel]
    focc_standard_legend = axis.bar(0, 0, color="white", edgecolor="black", hatch=focc_hatch)
    fpp_legend = axis.bar(0, 0,color="white", edgecolor="black", hatch=fpp_hatch)
    fsharp_legend = axis.bar(0, 0, color="white", edgecolor="black")

    dep_legend = axis.bar(0, 0, color=dep_resolution_color, edgecolor="black")
    accessibility_legend = axis.bar(0, 0, color=accessibility_color, edgecolor="black")
    index_legend = axis.bar(0, 0, color=index_record_color, edgecolor="black")

    legends = [dep_legend, accessibility_legend, index_legend, focc_standard_legend, fpp_legend, fsharp_legend]

    f.legend(legends, legend_labels, ncol=2, loc='upper center', bbox_to_anchor=(0.535, 0.86),handletextpad=0.3, fontsize=17)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/read_interval_abort_rate.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl


def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    focc_path = os.path.join(curDir, "data", "read_interval_abort_rate", "focc_standard")
    x_axis, series_names, focc_series = parse(focc_path)

    fpp_path = os.path.join(curDir, "data", "read_interval_abort_rate", "fpp")
    _, _, fpp_series = parse(fpp_path)

    fsharp_path = os.path.join(curDir, "data", "read_interval_abort_rate", "fsharp")
    _, _, fsharp_series = parse(fsharp_path)


    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)

    base_xticks = range(len(x_axis))

    offsets = [-0.25, 0, 0.25]
    num_bar_series = 3
    width = 0.25

########################################
# focc-standard
    offset = offsets[0]
    focc_hatch = "xxx"

    ww_abort_data = focc_series["ww-abort"]
    num_point = len(ww_abort_data)
    bottom = [0] * num_point

    xticks = sum_list(base_xticks, [offset] * num_point)
    ww_abort_color = "red"
    axis.bar(xticks, ww_abort_data, width=width, color=ww_abort_color, edgecolor='black',
                hatch=focc_hatch, align="center", bottom=bottom)
    bottom = sum_list(bottom, ww_abort_data)

    rw_abort_data = focc_series["2rw-abort"]
    rw_abort_color = "orange"
    axis.bar(xticks, rw_abort_data, width=width, color=rw_abort_color, edgecolor='black',
                hatch=focc_hatch, align="center", bottom=bottom)


# ########################################
# # fpp
    offset = offsets[1]
    fpp_hatch = "///"
    simulation_data = fpp_series["simulation abort"]
    num_point = len(simulation_data)
    bottom = [0] * num_point

    simulation_abort_color = "skyblue"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, simulation_data, width=width, color=simulation_abort_color, edgecolor='black',
                hatch=fpp_hatch, align="center", bottom=bottom)
    bottom = sum_list(bottom, simulation_data)

    other_abort_color = "green"
    xticks = sum_list(base_xticks, [offset] * num_point)
    other_data = fpp_series["others"]
    axis.bar(xticks, other_data, width=width, color=other_abort_color, edgecolor='black',
                hatch=fpp_hatch, align="center", bottom=bottom)

# ########################################
# fsharp
    offset = offsets[2]
    bottom = [0] * num_point

    fsharp_data = fsharp_series["Fabric#"]
    fsharp_color = "white"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fsharp_data, width=width, color=fsharp_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, fsharp_data)

###########################################################################

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Abort Rate")

    axis.set_xlabel("Read interval (ms)")
    axis.set_xticks(base_xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)

    axis.set_yticks([0, .25, .50, .75, 1.00])
    axis.set_yticklabels([0, 25, 50, 75, 100])
    axis.set_ylim([0, 1.1])
    axis.set_ylabel("%")
    # axis.set_yscale("log")
    axis.yaxis.set_label_coords(-0.02,0.97)

# Fake series for legends
    legend_labels = ["Concurrent-ww", "2 consecutive rw", "Simulation abort", 
                      "Others", kFoccStandardLabel, kFppLabel, kFsharpLabel]
    focc_standard_legend = axis.bar(0, 0, color="white", edgecolor="black", hatch=focc_hatch)
    fpp_legend = axis.bar(0, 0,color="white", edgecolor="black", hatch=fpp_hatch)
    fsharp_legend = axis.bar(0, 0, color="white", edgecolor="black")

    ww_abort_legend = axis.bar(0, 0, color=ww_abort_color, edgecolor="black")
    rw_abort_legend = axis.bar(0, 0, color=rw_abort_color, edgecolor="black")
    early_simulaton_abort_legend = axis.bar(0, 0, color=simulation_abort_color, edgecolor="black")
    others_abort_legend = axis.bar(0, 0, color=other_abort_color, edgecolor="black")

    legends = [ww_abort_legend, rw_abort_legend, early_simulaton_abort_legend, others_abort_legend, focc_standard_legend, fpp_legend, fsharp_legend]

    f.legend(legends, legend_labels, ncol=2, loc='upper center', bbox_to_anchor=(0.52, 0.86),handletextpad=0.3, fontsize=18)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/read_interval_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "read_interval_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel("Read interval (ms)")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([000, 850])
    axis.set_ylabel("tps")
    axis.yaxis.set_label_coords(-0.02, 0.95)
    # latency_ax.set_yscale("log")

    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.88))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/record_num_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "record_num_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(8, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Throughput")

    axis.set_xlabel("Record number (x1000)")
    axis.set_xticks(xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([000, 950])
    axis.set_ylabel("tps")
    axis.yaxis.set_label_coords(-0.02, 0.95)
    # latency_ax.set_yscale("log")

    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.86), fontsize=28)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/redraw_all.sh <==
#!/bin/bash

# 1>filename # Redirect stdout to file "filename."
# 1>>filename # Redirect and append stdout to file "filename."
# 2>filename # Redirect stderr to file "filename."
# 2>>filename # Redirect and append stderr to file "filename."
# 2>&1 # Redirects stderr to stdout.
# >>filename 2>&1 # Error messages get sent to same place as standard output.
# timeout --foreground 60m "$cmd" | tee "$logFile" # Run a cmd with 60 min to timout. Show in console and Redirect the stdout to write to $logFile. Preserve status code of $cmd to $?. --foreground to allow for interrupt

# "$cmd" > >(tee stdout.log) 2> >(tee stderr.log >&2) Show in console both stdout and stderr while directing them to direct log files.

# set -e # exit when a cmd fails
set -u # exit when using undeclared env var
set -o pipefail # Save exit code after pipelining to tee
# set -x # trace what gets executed

# Double brackets for testing condition without the need for double quotes for the interpolated variable
if [[ $# -ne 0 ]]; then
    echo "Illegal number of parameters"
    exit 1
fi


prevDir=$(pwd)

# Double quotes around every parameter expansion "$var"
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"
cd "$DIR"

# . env.sh  # for any environment variable

trap ctrl_c INT
function ctrl_c() {
  echo "** Trapped CTRL-C. Revert back to calling directory $prevDir"
  cd "$prevDir"
}

function main() {
  for path in *.py; do
    script_name="$(basename -- $path .py)"
    if [[ $script_name != "common" ]]; then
      echo "drawing ${path}"
      python $path ../${script_name}.pdf
    fi
  done
}

main "$*"
status="$?"

cd "$prevDir"  # Revert back to the calling directory
exit "$status"

==> chart/script/write_hot_blk_delay.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl


def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    focc_path = os.path.join(curDir, "data", "write_hot_blk_delay", "focc_latest")
    x_axis, series_names, focc_series = parse(focc_path)

    fpp_path = os.path.join(curDir, "data", "write_hot_blk_delay", "fpp")
    _, _, fpp_series = parse(fpp_path)

    fsharp_path = os.path.join(curDir, "data", "write_hot_blk_delay", "fsharp")
    _, _, fsharp_series = parse(fsharp_path)


    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)

    base_xticks = range(len(x_axis))

    offsets = [-0.25, 0, 0.25]
    num_bar_series = 3
    width = 0.25

########################################
# focc-latest
    offset = offsets[0]
    focc_data = focc_series["Focc-l"]
    focc_hatch = "xxx"
    num_point = len(focc_data)
    bottom = [0] * num_point

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, focc_data, width=width, color="white", edgecolor='black',
                hatch=focc_hatch, align="center")


########################################
# fpp
    offset = offsets[1]
    fpp_data = fpp_series["Fabric++"]
    fpp_hatch = "///"
    num_point = len(fpp_data)
    bottom = [0] * num_point

    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, fpp_data, width=width, color="white", edgecolor='black',
                hatch=fpp_hatch, align="center")

########################################
# fsharp
    offset = offsets[2]
    bottom = [0] * num_point

    schedule_series = fsharp_series["Schedule"]
    schedule_color = "r"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, schedule_series, width=width, color=schedule_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, schedule_series)

    restoration_series = fsharp_series["WW Reinstallation"]
    restoration_color = "g"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, restoration_series, width=width, color=restoration_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, restoration_series)
             
    storage_series = fsharp_series["Storage"]
    storage_color = "skyblue"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, storage_series, width=width, color=storage_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, storage_series)

    prune_series = fsharp_series["Txn Pruning"]
    prune_color = "orange"
    xticks = sum_list(base_xticks, [offset] * num_point)
    axis.bar(xticks, prune_series, width=width, color=prune_color, edgecolor='black',
             bottom=bottom, align="center")
    bottom = sum_list(bottom, prune_series)

    axis.tick_params(axis='both', which='major', labelsize=18)

    axis.set_title("Reorder Latency")

    axis.set_xlabel("Write hot ratio (%)")
    axis.set_xticks(base_xticks)
    # latency_ax.set_xticklabels(xlabels, fontsize=18)
    axis.set_xticklabels(x_axis)

    axis.set_yticks(range(0, 91, 10))
    axis.set_ylim([0, 120])
    axis.set_ylabel("ms")
    # latency_ax.set_yscale("log")
    axis.yaxis.set_label_coords(-0.02,0.97)

# Fake series for legends
    legend_labels = ["Compute order", r'Restore $ww$', "Persist to storage", r'Prune $G$', 
                      kFoccLatestLabel, kFppLabel, kFsharpLabel]
    focc_latest_legend = axis.bar(0, 0, color="white", edgecolor="black", hatch=focc_hatch)
    fpp_legend = axis.bar(0, 0,color="white", edgecolor="black", hatch=fpp_hatch)
    fsharp_legend = axis.bar(0, 0, color="white", edgecolor="black")


    schedule_legend = axis.bar(0, 0, color=schedule_color, edgecolor="black")
    restore_legend = axis.bar(0, 0, color=restoration_color, edgecolor="black")
    storage_legend = axis.bar(0, 0, color=storage_color, edgecolor="black")
    prune_legend = axis.bar(0, 0, color=prune_color, edgecolor="black")

    legends = [schedule_legend, restore_legend, storage_legend, prune_legend, focc_latest_legend, fpp_legend, fsharp_legend]

    f.legend(legends, legend_labels, ncol=2, loc='upper center', bbox_to_anchor=(0.51, 0.86),handletextpad=1, fontsize=17)

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())

==> chart/script/write_hot_thruput.py <==
import sys
from common import *
import matplotlib.pyplot as plt
from matplotlib.pyplot import figure
import matplotlib as mpl

series_labels = [kOriginalLabel, kFppLabel, kFsharpLabel,kFoccStandardLabel, kFoccLatestLabel]

def main():
    if 1 < len(sys.argv) :
        diagram_path = sys.argv[1]
    else:
        diagram_path = ""
    
    curDir = os.path.dirname(os.path.realpath(__file__))
    data_path = os.path.join(curDir, "data", "write_hot_thruput")
    x_axis, series_names, series = parse(data_path)

    f, (axis) = plt.subplots()
    f.set_size_inches(6, 6)
    xticks = range(len(x_axis))
    for label in series_labels:
        axis.plot(xticks, series[label],fmt(label), label=label,  **line_fmt(label))
        # axis.plot(xticks, series[label],fmt(label))

    axis.set_title("Throughput")
    axis.tick_params(axis='both', which='major', labelsize=18)
    axis.set_xlabel("Write hot ratio (%)")
    axis.set_xticks(xticks)
    axis.set_xticklabels(x_axis)
    axis.set_yticks(range(100, 701, 100))

    axis.set_ylim([0, 900])
    axis.set_ylabel("tps")
    # latency_ax.set_yscale("log")
    axis.yaxis.set_label_coords(-0.02, 0.95)
    
    handles, labels = axis.get_legend_handles_labels()
    f.legend(handles, labels,
             loc='upper center', ncol=2, bbox_to_anchor=(0.53, 0.88))

    if diagram_path == "":
        plt.tight_layout()
        plt.show()
    else:
        f.tight_layout()
        f.savefig(diagram_path, bbox_inches='tight')
    

if __name__ == "__main__":
    sys.exit(main())
